Learnable Descent Algorithm for Nonsmooth Nonconvex Image Reconstruction

We propose a general learning based framework for solving nonsmooth and nonconvex image reconstruction problems. We model the regularization function as the composition of the $l_{2,1}$ norm and a smooth but nonconvex feature mapping parametrized as a deep convolutional neural network. We develop a provably convergent descent-type algorithm to solve the nonsmooth nonconvex minimization problem by leveraging the Nesterov's smoothing technique and the idea of residual learning, and learn the network parameters such that the outputs of the algorithm match the references in training data. Our method is versatile as one can employ various modern network structures into the regularization, and the resulting network inherits the guaranteed convergence of the algorithm. We also show that the proposed network is parameter-efficient and its performance compares favorably to the state-of-the-art methods in a variety of image reconstruction problems in practice.

==> mri-10/figures_draw.py <==
from PIL import Image
from PIL import ImageDraw

y_co = 30
x_co = 88

size = 25

image1 = Image.open(r'gt0.png')
im1 = image1.convert('RGB')
#im2 = im1.crop([105,45,105+35,45+35])
im2 = im1.crop([x_co,y_co,x_co+size,y_co+size])
draw = ImageDraw.Draw(im1) # 在上面画画
draw.rectangle([x_co,y_co,x_co+size,y_co+size], outline="red", width=5) # [左上角x，左上角y，右下角x，右下角y]，outline边框颜色

im1.save(r'gt0.pdf', bbox_inches='tight')

im2.save(r'gt0-detail.pdf', bbox_inches='tight')

image1 = Image.open(r'ISTA3025.png')
im1 = image1.convert('RGB')
#im2 = im1.crop([105,45,105+35,45+35])
im2 = im1.crop([x_co,y_co,x_co+size,y_co+size])
draw = ImageDraw.Draw(im1) # 在上面画画
draw.rectangle([x_co,y_co,x_co+size,y_co+size], outline="red", width=5) # [左上角x，左上角y，右下角x，右下角y]，outline边框颜色

im1.save(r'ISTA3025.pdf', bbox_inches='tight')

im2.save(r'ISTA3025-detail.pdf', bbox_inches='tight')



image1 = Image.open(r'VN3168.jpg')
im1 = image1.convert('RGB')
im1 = im1.transpose(Image.ROTATE_90)
#im2 = im1.crop([105,45,105+35,45+35])
im2 = im1.crop([x_co,y_co,x_co+size,y_co+size])
draw = ImageDraw.Draw(im1) # 在上面画画
draw.rectangle([x_co,y_co,x_co+size,y_co+size], outline="red", width=5) # [左上角x，左上角y，右下角x，右下角y]，outline边框颜色

im1.save(r'VN3168.pdf', bbox_inches='tight')

im2.save(r'VN3168-detail.pdf', bbox_inches='tight')


image1 = Image.open(r'GD3278.png')
im1 = image1.convert('RGB')
#im2 = im1.crop([105,45,105+35,45+35])
im2 = im1.crop([x_co,y_co,x_co+size,y_co+size])
draw = ImageDraw.Draw(im1) # 在上面画画
draw.rectangle([x_co,y_co,x_co+size,y_co+size], outline="red", width=5) # [左上角x，左上角y，右下角x，右下角y]，outline边框颜色

im1.save(r'GD3278.pdf', bbox_inches='tight')

im2.save(r'GD3278s-detail.pdf', bbox_inches='tight')
